SDR, EVC, and SDREVC: Limitations and Extensions

Methods for reducing the radius, temperature, and space charge of nonneutral plasma are usually reported for conditions which approximate an ideal Penning Malmberg trap. Here we show that (1) similar methods are still effective under surprisingly adverse circumstances: we perform SDR and SDREVC in a strong magnetic mirror field using only 3 out of 4 rotating wall petals. In addition, we demonstrate (2) an alternative to SDREVC, using e-kick instead of EVC and (3) an upper limit for how much plasma can be cooled to T < 20 K using EVC. This limit depends on the space charge, not on the number of particles or the plasma density.

==> makezip.sh <==
zip cernrep.zip \
 cernmono.cls \
 cernrep.cls \
 cernyrep.cls \
 cernall.sty \
 cernchemsym.sty \
 cernunits.sty \
 hepparticles.sty \
 heppennames2.sty \
 hepunits.sty \
 isotope.sty \
 maybemath.sty 

